Long Passphrases: Potentials and Limits

Passphrases offer an alternative to traditional passwords which aim to be stronger and more memorable. However, users tend to choose short passphrases with predictable patterns that may reduce the security they offer. To explore the potential of long passphrases, we formulate a set of passphrase policies and guidelines aimed at supporting their creation and use. Through a 39-day user study we analyze the usability and security of passphrases generated using our policies and guidelines. Our analysis indicates these policies lead to reasonable usability and promising security for some use cases, and that there are some common pitfalls in free-form passphrase creation. Our results suggest that our policies can support the use of long passphrases.

==> figures/ErrorCorrect.py <==
import numpy as np
import matplotlib.pyplot as plt
N = 4
#cueMeans = (20,30, 10, 22) ## need to add the real mean
#menStd =   (2, 3, 4, 1, 2)

ind = np.arange(N)  # the x locations for the groups
width = 0.2     # the width of the bars
print ind
fig, ax = plt.subplots()
#rects1 = ax.bar((ind+.5), cueMeans, width, color='r')

noCueMeans = ((.91),(.98), (1.81),1.7)
#womenStd =   (3, 5, 2, 3, 3)
rects2 = ax.bar(ind+width+.5, noCueMeans, width, color='teal')

# add some
ax.set_ylabel('Average Error Correction on Successful Logins, Normalized in %')
ax.set_title('')
ax.set_xticks([0,  0.6, 1.7, 2.8, 3.7, 4.5])


xTickMarks = ["", "Session 1", "Session 2", "Session 3", "Session 4"]
xtickNames = ax.set_xticklabels(xTickMarks)
#ax.legend( rects2[0], ('Cue') )
plt.setp(xtickNames, rotation=45, fontsize=10)
ax.set_yticks([0,.1,.2,.3,.4,.5,.6,.7,.8,.9,1,1.1,1.2,1.3,1.4,1.5,1.6,1.7,1.8,1.9,2.0]) # sets the labels on the Y axis, also determins how big the graph is
def autolabel(rects):
    # attach some text labels
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x()+rect.get_width()/2., .9*height, '%d'%float(height),
                ha='center', va='bottom')

#autolabel(rects1)
#autolabel(rects2)
plt.savefig('loginRates.pdf', bbox_inches='tight', pad_inches=0)

plt.show()

==> figures/MemorabilityRatings.py <==
import numpy as np
import matplotlib.pyplot as plt
N = 4
#cueMeans = (20,30, 10, 22) ## need to add the real mean
#menStd =   (2, 3, 4, 1, 2)

# SELECT * from study_logging where USER_ID LIKE '10__' AND SESSION = 1 AND identifier = 'checkpassword' and id > "3775"

ind = np.arange(N)  # the x locations for the groups
width = 0.2     # the width of the barlightbl
print ind
fig, ax = plt.subplots()
#rects1 = ax.bar((ind+.5), cueMeans, width, color='r')

noCueMeans = ((77),(74), (86),77)
#womenStd =   (3, 5, 2, 3, 3)
rects2 = ax.bar(ind+width+.5, noCueMeans, width, color='teal')

# add some
ax.set_ylabel('Memorability Rating Reponses')
#ax.set_title('Login rate success per session')
ax.set_xticks([0,  0.6, 1.7, 2.8, 3.7, 4.5])


xTickMarks = ["", "Session 1", "Session 2", "Session 3", "Session 4"]
xtickNames = ax.set_xticklabels(xTickMarks)
#ax.legend( rects2[0], ('Cue') )
plt.setp(xtickNames, rotation=45, fontsize=10)
ax.set_yticks([0,10,20,30,40,50,60,70,80,90,100]) # sets the labels on the Y axis, also determins how big the graph is
def autolabel(rects):
    # attach some text labels
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x()+rect.get_width()/2., .9*height, '%d'%int(height),
                ha='center', va='bottom')

#autolabel(rects1)
autolabel(rects2)
plt.savefig('loginRates.pdf', bbox_inches='tight', pad_inches=0)

plt.show()

==> figures/TimeAnalysisCreationAndRecall.py <==
#!/usr/bin/env python

import numpy as np
import matplotlib.pyplot as plt


x = [87,
23,
27,
30,
39,
64,
38,
72,
31,
59,
55,
49,
33,
83,
26,
3,
57,
20,
29,
22,
23,
27,
147,
29,
27,
43,
28,
105,
50,
39,
27,
74,
161,
116,
77,
22,
40,
86,
20,
63,
61,
49],[32,
15,
9,
25,
25,
21,
14,
20,
30,
39,
15,
9,
24,
20,
12,
11,
16,
14,
16,
17,
19,
9,
22,
13,
54,
29,
29,
62,
20,
64,
9,
12,
27,
],[31,
13,
18,
34,
20,
20,
21,
67,
21,
16,
25,
33,
21,
17,
15,
15,
16,
29,
20,
20,
51,
11,
23,
12,
16,
4,
20,
22,
57,
],[15,
5,
33,
17,
31,
19,
17,
28,
36,
26,
16,
29,
20,
36,
83,
19,
22,
14,
43,
30,
7,
92,
7,
43,
15,
12,
21,
28,
37,
26,
68,
50,
35,
12,
61,
],[30,
10,
14,
13,
19,
65,
35,
21,
15,
33,
40,
12,
11,
11,
22,
13,
11,
13,
30,
21,
31,
20,
33,
33,
27,
90,
28,
27,
10],[52,
20,
45,
40,
31,
23,
34,
61,
24,
19,
21,
18,
14,
22,
15,
23,
22,
56,
20,
19,
13,
139,
14,
11,
28,
27,
11,
44,
27,
26,
15,
48]

#x = [5,6,7,8,9], [1,2,3,4,5,6,7,8,9], [4,5,6,2,4]

def avger(l):
	average = 0
	sum = 0    
	for n in l:
		sum = sum + n
	average = sum / len(l)
	return (average)

lab = []	
for x2 in x:
	print avger(x2)
	lab.append(avger(x2))

bp = plt.boxplot(x, notch=False, sym='+', vert=True, whis=1.5, patch_artist=True, bootstrap=None, usermedians=None, conf_intervals=None,
        meanline=True, showmeans=True, showcaps=True,
        showbox=True, showfliers=True, boxprops=None, labels=lab,
        flierprops=None, medianprops=None, meanprops=None,
         manage_xticks=True)

for box in bp['boxes']:
    box.set(color='black')
    box.set(facecolor='cyan')

ax = plt.subplot(111)
ax.set_axisbelow(True)
#ax.set_title('Times Analysis')
#ax.set_xlabel('Session', fontsize=20)
ax.set_ylabel('Times in seconds', fontsize=10)
#ax.set_title('StoryPass Creation, Confirm and Login Time ')

#plt.setp(bp['boxes'], color='black')
plt.setp(bp['whiskers'], color='black')
plt.setp(bp['fliers'], color='black')
xticks = plt.setp(ax, xticklabels=['Creation', 'Confirm', 'Session 1 Login', 'Session 2 Login', 'Session 3 Login', 'Session 4 Login'])
plt.setp(xticks, rotation=45, fontsize=10)
plt.yticks([25,50,75,100,125,150,175,200,225,250,275], fontsize=10)
plt.grid(linewidth=1, linestyle='-', alpha=0.7, color='#EDEDED')


#autolabel(bp)

plt.tight_layout()
plt.savefig('timesAnalysis.pdf', bbox_inches='tight', pad_inches=0)

plt.show()



==> figures/failedLogins.py <==
import numpy as np
import matplotlib.pyplot as plt
N = 4
#cueMeans = (20,30, 10, 22) ## need to add the real mean
#menStd =   (2, 3, 4, 1, 2)

# SELECT * from study_logging where USER_ID LIKE '10__' AND SESSION = 1 AND identifier = 'checkpassword' and id > "3775"

ind = np.arange(N)  # the x locations for the groups
width = 0.2     # the width of the bars
print ind
fig, ax = plt.subplots()
#rects1 = ax.bar((ind+.5), cueMeans, width, color='r')

noCueMeans = ((24),(5), (1),(1))
#womenStd =   (3, 5, 2, 3, 3)
rects2 = ax.bar(ind+width+.5, noCueMeans, width, color='teal')

# add some
ax.set_ylabel('Number of Participants')
ax.set_xlabel('# of Failed Login Attempts')
#ax.set_title('Number of Participants vs. # of Failed Login Attempts')
ax.set_xticks([0,  0.8, 1.8, 2.8, 3.8, 4.5])


xTickMarks = ["", "0", "1-3", "4-10", "10+"]
xtickNames = ax.set_xticklabels(xTickMarks)
#ax.legend( rects2[0], ('Cue') )
plt.setp(xtickNames, rotation=45, fontsize=10)
ax.set_yticks([0,5,10,15,20,25]) # sets the labels on the Y axis, also determins how big the graph is
def autolabel(rects):
    # attach some text labels
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x()+rect.get_width()/2., 1.05*height, '%d'%int(height),
                ha='center', va='bottom')

#autolabel(rects1)
autolabel(rects2)
plt.savefig('loginRates.pdf', bbox_inches='tight', pad_inches=0)

plt.show()

==> figures/loginRates.py <==
import numpy as np
import matplotlib.pyplot as plt
N = 4
#cueMeans = (20,30, 10, 22) ## need to add the real mean
#menStd =   (2, 3, 4, 1, 2)

# SELECT * from study_logging where USER_ID LIKE '10__' AND SESSION = 1 AND identifier = 'checkpassword' and id > "3775"

ind = np.arange(N)  # the x locations for the groups
width = 0.2     # the width of the barlightbl
print ind
fig, ax = plt.subplots()
#rects1 = ax.bar((ind+.5), cueMeans, width, color='r')

noCueMeans = ((77),(74), (86),77)
#womenStd =   (3, 5, 2, 3, 3)
rects2 = ax.bar(ind+width+.5, noCueMeans, width, color='teal')

# add some
ax.set_ylabel('Login rate percentage')
#ax.set_title('Login rate success per session')
ax.set_xticks([0,  0.6, 1.7, 2.8, 3.7, 4.5])


xTickMarks = ["", "Session 1", "Session 2", "Session 3", "Session 4"]
xtickNames = ax.set_xticklabels(xTickMarks)
#ax.legend( rects2[0], ('Cue') )
plt.setp(xtickNames, rotation=45, fontsize=10)
ax.set_yticks([0,10,20,30,40,50,60,70,80,90,100]) # sets the labels on the Y axis, also determins how big the graph is
def autolabel(rects):
    # attach some text labels
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x()+rect.get_width()/2., 1.05*height, '%d'%int(height),
                ha='center', va='bottom')

#autolabel(rects1)
autolabel(rects2)
plt.savefig('loginRates.pdf', bbox_inches='tight', pad_inches=0)

plt.show()

==> figures/passwordResets.py <==
import numpy as np
import matplotlib.pyplot as plt
N = 3
#cueMeans = (20,30, 10, 22) ## need to add the real mean
#menStd =   (2, 3, 4, 1, 2)

# SELECT * from study_logging where USER_ID LIKE '10__' AND SESSION = 1 AND identifier = 'checkpassword' and id > "3775"

ind = np.arange(N)  # the x locations for the groups
width = 0.2     # the width of the bars
print ind
fig, ax = plt.subplots()
#rects1 = ax.bar((ind+.5), cueMeans, width, color='r')

noCueMeans = ((33),(4), (2))
#womenStd =   (3, 5, 2, 3, 3)
rects2 = ax.bar(ind+width+.5, noCueMeans, width, color='teal')

# add some
ax.set_ylabel('# of Participants')
ax.set_xlabel('# of Passphrase Resets')
#ax.set_title('Number of Participants vs. # of StoryPass Resets')
ax.set_xticks([0,  0.8, 1.8, 2.8, 3.8])


xTickMarks = ["", "0", "1", "2", ""]
xtickNames = ax.set_xticklabels(xTickMarks)
#ax.legend( rects2[0], ('Cue') )
plt.setp(xtickNames, rotation=45, fontsize=10)
ax.set_yticks([0,5,10,15,20,25,30]) # sets the labels on the Y axis, also determins how big the graph is
def autolabel(rects):
    # attach some text labels
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x()+rect.get_width()/2., 1.01*height, '%d'%int(height),
                ha='center', va='bottom')

#autolabel(rects1)
autolabel(rects2)
plt.savefig('loginRates.pdf', bbox_inches='tight', pad_inches=0)

plt.show()
